Towards Large-Scale Video Video Object Mining

We propose to leverage a generic object tracker in order to perform object mining in large-scale unlabeled videos, captured in a realistic automotive setting. We present a dataset of more than 360'000 automatically mined object tracks from 10+ hours of video data (560'000 frames) and propose a method for automated novel category discovery and detector learning. In addition, we show preliminary results on using the mined tracks for object detector adaptation.

==> figures/crop_clustering_plots.sh <==
pdfcrop COCO_COMPLET.pdf COCO_COMPLET.pdf
pdfcrop COCO_HOMOG.pdf COCO_HOMOG.pdf
pdfcrop KITTI_COMPLET.pdf KITTI_COMPLET.pdf
pdfcrop KITTI_HOMOG.pdf KITTI_HOMOG.pdf
pdfcrop draft2_1.pdf draft2_1.pdf
pdfcrop draft2_2.pdf draft2_2.pdf

pdfcrop long_tail_kitti.pdf long_tail_kitti.pdf
pdfcrop long_tail_oxford.pdf long_tail_oxford.pdf

pdfcrop clustering_new/KTC_AMI_all.pdf clustering_new/KTC_AMI_all.pdf
pdfcrop clustering_new/KTC_AMI_known.pdf clustering_new/KTC_AMI_known.pdf
pdfcrop clustering_new/KTC_AMI_unkown.pdf clustering_new/KTC_AMI_unkown.pdf

pdfcrop clustering_new/KTC_Homogeneity_all.pdf clustering_new/KTC_Homogeneity_all.pdf
pdfcrop clustering_new/KTC_Homogeneity_known.pdf clustering_new/KTC_Homogeneity_known.pdf
pdfcrop clustering_new/KTC_Homogeneity_unknown.pdf clustering_new/KTC_Homogeneity_unknown.pdf

pdfcrop clustering_new/KTC_Completeness_all.pdf clustering_new/KTC_Completeness_all.pdf
pdfcrop clustering_new/KTC_Completeness_known.pdf clustering_new/KTC_Completeness_known.pdf
pdfcrop clustering_new/KTC_Completeness_unknown.pdf clustering_new/KTC_Completeness_unknown.pdf

pdfcrop clustering_eval/final_KITTI.pdf clustering_eval/final_KITTI.pdf
pdfcrop clustering_eval/final_KITTIu.pdf clustering_eval/final_KITTIu.pdf
pdfcrop clustering_eval/final_oxford.pdf clustering_eval/final_oxford.pdf
pdfcrop clustering_eval/final_oxfordu.pdf clustering_eval/final_oxfordu.pdf



==> figures/detector/crop.py <==
#!/usr/bin/env python

from scipy.misc import imread, imsave
import sys

assert len(sys.argv) > 1

filenames = sys.argv[1:]
for filename in filenames:
  im = imread(filename)
  im_cropped = im[12:-48, 75:-7]
  out_filename = filename.replace(".jpg", "_cropped.jpg").replace(".png", "_cropped.png")
  imsave(out_filename, im_cropped)



==> figures/detector/eccw/crop_oxf.sh <==
#!/bin/bash

CROP_h=500
for f in postproc_*_cropped.jpg; do
	#echo $f
	#echo cropped2_${f}
	convert -crop +0+${1} $f cropped2_${f}
	convert -crop -0-${1} cropped2_${f} cropped2_${f}
done

